Non-cyclotomic fusion categories

Etingof, Nikshych and Ostrik ask in arXiv:math.QA/0203060 if every fusion category can be completely defined over a cyclotomic field. We show that this is not the case: in particular one of the fusion categories coming from the Haagerup subfactor arXiv:math.OA/9803044 and one coming from the newly constructed extended Haagerup subfactor arXiv:0909.4099 can not be completely defined over a cyclotomic field. On the other hand, we show that the double of the even part of the Haagerup subfactor is completely defined over a cyclotomic field. We identify the minimal field of definition for each of these fusion categories, compute the Galois groups, and identify their Galois conjugates.

==> code/lambdavsindex.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      6101,        189]
NotebookOptionsPosition[      5778,        173]
NotebookOutlinePosition[      6115,        188]
CellTagsIndexPosition[      6072,        185]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DimensionOfGenerator", "[", 
       RowBox[{"dualHaagerupFamilyBigraph", "[", 
        RowBox[{
         RowBox[{"4", "k"}], "+", "3"}], "]"}], "]"}], "^", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Divide", "@@", 
        RowBox[{"RootReduce", "[", 
         RowBox[{
          RowBox[{"DimensionsByDepth", "[", 
           RowBox[{"dualHaagerupFamilyBigraph", "[", 
            RowBox[{
             RowBox[{"4", "k"}], "+", "3"}], "]"}], "]"}], 
          "\[LeftDoubleBracket]", 
          RowBox[{"-", "2"}], "\[RightDoubleBracket]"}], "]"}]}], ")"}], "/", 
      
      RowBox[{
       RowBox[{"DimensionOfGenerator", "[", 
        RowBox[{"dualHaagerupFamilyBigraph", "[", 
         RowBox[{
          RowBox[{"4", "k"}], "+", "3"}], "]"}], "]"}], "^", "2"}]}]}], "]"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.464479227387063*^9, 3.464479253981599*^9}, {
  3.464479302404509*^9, 3.464479320521572*^9}, {3.464479403138441*^9, 
  3.4644794038001747`*^9}, {3.464479630521221*^9, 3.464479631641262*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"25", "-", 
         RowBox[{"10", " ", "#1"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         SuperscriptBox["#1", "3"]}], "&"}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       FractionBox["3", "5"], ",", 
       RowBox[{"-", 
        FractionBox["1", "5"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "16807"}], "+", 
         RowBox[{"2401", " ", "#1"}], "+", 
         RowBox[{"2401", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"196", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"98", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         SuperscriptBox["#1", "6"]}], "&"}], ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"-", 
        FractionBox["4", "49"]}], ",", 
       RowBox[{"-", 
        FractionBox["2", "49"]}], ",", 
       FractionBox["3", "2401"], ",", 
       FractionBox["1", "2401"]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"4782969", "-", 
         RowBox[{"531441", " ", "#1"}], "-", 
         RowBox[{"531441", " ", 
          SuperscriptBox["#1", "2"]}], "+", 
         RowBox[{"39366", " ", 
          SuperscriptBox["#1", "3"]}], "+", 
         RowBox[{"19683", " ", 
          SuperscriptBox["#1", "4"]}], "-", 
         RowBox[{"810", " ", 
          SuperscriptBox["#1", "5"]}], "-", 
         RowBox[{"270", " ", 
          SuperscriptBox["#1", "6"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["#1", "7"]}], "+", 
         SuperscriptBox["#1", "8"]}], "&"}], ",", "5"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", 
       RowBox[{"-", 
        FractionBox["2", "27"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "27"]}], ",", 
       FractionBox["10", "6561"], ",", 
       FractionBox["10", "19683"], ",", 
       RowBox[{"-", 
        FractionBox["4", "531441"]}], ",", 
       RowBox[{"-", 
        FractionBox["1", "531441"]}]}], "}"}]}], "]"}], ",", 
   RowBox[{"AlgebraicNumber", "[", 
    RowBox[{
     RowBox[{"Root", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "214358881"}], "+", 
         RowBox[{"38974342", " ", "#1"}], "+", 
         RowBox[{"15944049", " ", 
          SuperscriptBox["#1", "2"]}], "-", 
         RowBox[{"2737867", " ", 
          SuperscriptBox["#1", "3"]}], "-", 
         RowBox[{"395307", " ", 
          SuperscriptBox["#1", "4"]}], "+", 
         RowBox[{"63888", " ", 
          SuperscriptBox["#1", "5"]}], "+", 
         RowBox[{"3509", " ", 
          SuperscriptBox["#1", "6"]}], "-", 
         RowBox[{"539", " ", 
          SuperscriptBox["#1", "7"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["#1", "8"]}], "+", 
         SuperscriptBox["#1", "9"]}], "&"}], ",", "5"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       FractionBox["9", "11"], ",", 
       RowBox[{"-", 
        FractionBox["17", "121"]}], ",", 
       RowBox[{"-", 
        FractionBox["27", "1331"]}], ",", 
       FractionBox["48", "14641"], ",", 
       FractionBox["29", "161051"], ",", 
       RowBox[{"-", 
        FractionBox["49", "1771561"]}], ",", 
       RowBox[{"-", 
        FractionBox["6", "19487171"]}], ",", 
       FractionBox["1", "19487171"]}], "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.464479297902104*^9, 3.464479315302603*^9}, 
   3.4644793757226143`*^9, {3.464479628009796*^9, 3.464479647135343*^9}}]
}, Open  ]]
},
WindowSize->{640, 652},
WindowMargins->{{28, Automatic}, {36, Automatic}},
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (March 13, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 1226, 32, 103, "Input"],
Cell[1819, 57, 3943, 113, 302, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> code/numbers.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     23884,        799]
NotebookOptionsPosition[     21061,        696]
NotebookOutlinePosition[     21403,        711]
CellTagsIndexPosition[     21360,        708]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/math papers/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/Math/fusionatlas/code/package/\>\"", ",", 
     "\"\<~/Documents/fusionatlas/code/package\>\""}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{{3.462819492529354*^9, 3.4628195014751987`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.462819502936941*^9, 3.463276193226158*^9, 
  3.463276229367056*^9, 3.467671811116124*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/scott/projects/fusionatlas/code/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/code/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.462819502936941*^9, 3.463276193226158*^9, 
  3.463276229367056*^9, 3.4676718111191187`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"d", "[", "k", "]"}], "=", 
   RowBox[{"ReducedDimensionOfGenerator", "[", 
    RowBox[{"haagerupFamilyBigraph", "[", 
     RowBox[{
      RowBox[{"4", "k"}], "+", "3"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.462819503913176*^9, 3.462819518746917*^9}, {
  3.462819574779428*^9, 3.4628195753934193`*^9}, {3.462820252817556*^9, 
  3.462820253833374*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.462819519805252*^9, 3.462819520569985*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3", "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{3.462819524738696*^9, 3.4628195768810663`*^9, 
  3.463276245891397*^9, 3.467671817244255*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.462819521275373*^9, 3.462819521698402*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "5"}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["#1", "2"]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["#1", "4"]}], "+", 
     SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}]], "Output",
 CellChangeTimes->{3.462819524856924*^9, 3.462819577620273*^9, 
  3.463276246084106*^9, 3.467671817391261*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"4", "k"}], "+", "4"}]}]], "Input",
 CellChangeTimes->{{3.462819841225623*^9, 3.4628198436152363`*^9}, 
   3.4628244080251627`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"q", "[", "k", "]"}], "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{"q", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"q", "+", 
          SuperscriptBox["q", 
           RowBox[{"-", "1"}]]}], "\[Equal]", 
         RowBox[{"d", "[", "k", "]"}]}], ",", "q"}], "]"}], 
      "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.462819539922081*^9, 3.462819585017823*^9}, {
  3.462820260123643*^9, 3.462820261505453*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"qI", "[", 
   RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"qI", "[", 
    RowBox[{"n", ",", "k"}], "]"}], "=", 
   RowBox[{"ToNumberField", "[", 
    RowBox[{
     RowBox[{"RootReduce", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"q", "[", "k", "]"}], "n"], "-", 
        SuperscriptBox[
         RowBox[{"q", "[", "k", "]"}], 
         RowBox[{"-", "n"}]]}], 
       RowBox[{
        RowBox[{"q", "[", "k", "]"}], "-", 
        SuperscriptBox[
         RowBox[{"q", "[", "k", "]"}], 
         RowBox[{"-", "1"}]]}]], "]"}], ",", 
     RowBox[{"d", "[", "k", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.462819590804364*^9, 3.4628196529913073`*^9}, {
  3.462820269282278*^9, 3.462820277361332*^9}, {3.467671931470744*^9, 
  3.467671936021723*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qI", "[", 
  RowBox[{"2", ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.462819609835037*^9, 3.462819610318989*^9}, {
  3.462819655198009*^9, 3.462819674239249*^9}, {3.462819785073537*^9, 
  3.462819785321192*^9}, {3.467671891691585*^9, 3.467671922356617*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.462819656932605*^9, 3.4628196747696*^9}, 
   3.46281978576348*^9, 3.46327624678368*^9, {3.467671866796097*^9, 
   3.467671949908228*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qI", "[", 
  RowBox[{"2", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.462819791354788*^9, 3.462819791680958*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["#1", "4"]}], "+", 
       SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.4628197922000923`*^9, 3.463276246837139*^9, 
  3.467671955519423*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "\[Lambda]", "]"}]], "Input",
 CellChangeTimes->{{3.467672048738126*^9, 3.46767204997957*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Lambda]", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Lambda]", "[", "k", "]"}], "=", 
   RowBox[{"RootReduce", "[", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      RowBox[{"qI", "[", 
       RowBox[{"2", ",", "k"}], "]"}]], 
     SqrtBox[
      FractionBox[
       RowBox[{"qI", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"n", "[", "k", "]"}], "+", "2"}], ",", "k"}], "]"}], 
       RowBox[{"qI", "[", 
        RowBox[{
         RowBox[{"n", "[", "k", "]"}], ",", "k"}], "]"}]]]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.462819529222785*^9, 3.462819536075159*^9}, {
   3.4628198627043867`*^9, 3.46281986449514*^9}, {3.4628202563850193`*^9, 
   3.462820257665038*^9}, 3.467671847908082*^9, {3.4676719610835123`*^9, 
   3.467671997377383*^9}, {3.4676720453522863`*^9, 3.467672047775208*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Lambda]", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.46767204045531*^9, 3.467672041516334*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     SuperscriptBox["#1", "2"], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{{3.467672041902422*^9, 3.467672051612001*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.46767205785107*^9, 3.4676720582349663`*^9}}],

Cell[BoxData[
 RowBox[{"Root", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"3", "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["#1", "2"]}], "+", 
     SuperscriptBox["#1", "4"]}], "&"}], ",", "4"}], "]"}]], "Output",
 CellChangeTimes->{{3.467672058631494*^9, 3.467672075187319*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToNumberField", "[", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    SuperscriptBox[
     RowBox[{"\[Lambda]", "[", "0", "]"}], "2"], "]"}], ",", 
   SuperscriptBox[
    RowBox[{"d", "[", "0", "]"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.467672025562519*^9, 3.467672068722911*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      SqrtBox["13"]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["1", "3"]}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.467672035456061*^9, 3.467672078003536*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToNumberField", "[", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    SuperscriptBox[
     RowBox[{"\[Lambda]", "[", "1", "]"}], "2"], "]"}], ",", 
   SuperscriptBox[
    RowBox[{"d", "[", "1", "]"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.467672087818391*^9, 3.467672090288821*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"17", " ", "#1"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       SuperscriptBox["#1", "3"]}], "&"}], ",", "3"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["6", "5"]}], ",", 
     FractionBox["1", "5"]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.467672091312188*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ToNumberField", "[", 
  RowBox[{
   RowBox[{"RootReduce", "[", 
    SuperscriptBox[
     RowBox[{"\[Lambda]", "[", "2", "]"}], "2"], "]"}], ",", 
   SuperscriptBox[
    RowBox[{"d", "[", "2", "]"}], "2"]}], "]"}]], "Input",
 CellChangeTimes->{{3.4676723611519527`*^9, 3.467672363534226*^9}}],

Cell[BoxData[
 RowBox[{"AlgebraicNumber", "[", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"7", "-", 
       RowBox[{"59", " ", "#1"}], "+", 
       RowBox[{"142", " ", 
        SuperscriptBox["#1", "2"]}], "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["#1", "3"]}], "+", 
       RowBox[{"63", " ", 
        SuperscriptBox["#1", "4"]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["#1", "5"]}], "+", 
       SuperscriptBox["#1", "6"]}], "&"}], ",", "6"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["26", "7"]}], ",", 
     FractionBox["58", "7"], ",", 
     RowBox[{"-", 
      FractionBox["41", "7"]}], ",", 
     FractionBox["11", "7"], ",", 
     RowBox[{"-", 
      FractionBox["1", "7"]}]}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.467672420629696*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{
   "$ContextPath", ",", "\"\<FusionAtlas`CyclotomicTest`Private`\>\""}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.462820649246894*^9, 3.462820668912115*^9}, 
   3.462821722868388*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "k_", "]"}], ":=", 
  RowBox[{"MinimalPolynomial", "[", 
   RowBox[{
    RowBox[{"t", "[", "k", "]"}], ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.462820814363132*^9, 3.4628208217079268`*^9}, {
  3.462824851197596*^9, 3.4628248512669773`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.462821020964418*^9, 3.462821021404181*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "256"}], "+", 
  RowBox[{"144", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["x", "4"]}]}]], "Output",
 CellChangeTimes->{3.462821021785637*^9, 3.46282485914931*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.462821022766684*^9, 3.4628210250042*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "102400"}], "-", 
  RowBox[{"20224", " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{"5760", " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{"25", " ", 
   SuperscriptBox["x", "6"]}]}]], "Output",
 CellChangeTimes->{3.4628210253751*^9, 3.462824860052915*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", 
  RowBox[{"Discriminant", "[", 
   RowBox[{
    RowBox[{"p", "[", "0", "]"}], ",", "x"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.462821249032921*^9, 3.462821274411848*^9}, {
  3.462821699574122*^9, 3.4628217005480967`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4628212563158083`*^9, 3.462821274796823*^9}, 
   3.462821700848695*^9, 3.462824864077553*^9, 3.462825293049573*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorInteger", "[", 
  RowBox[{"Discriminant", "[", 
   RowBox[{
    RowBox[{"p", "[", "1", "]"}], ",", "x"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.462821280197318*^9, 3.4628212802515087`*^9}, {
  3.462821695125173*^9, 3.46282169653293*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4628212806876917`*^9, 3.462821696792782*^9, 
  3.462824866682211*^9, 3.462825293868423*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GoodPrimes", "[", 
  RowBox[{
   RowBox[{"p", "[", "0", "]"}], ",", "x", ",", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.462824912257616*^9, 3.4628249123681507`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "7", ",", "11", ",", "17", ",", "19", ",", "23", ",", "29", ",", 
   "31", ",", "37", ",", "41", ",", "43", ",", "47", ",", "53", ",", "59", 
   ",", "61", ",", "67", ",", "71"}], "}"}]], "Output",
 CellChangeTimes->{3.4628249128406887`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorTypes", "[", 
  RowBox[{
   RowBox[{"p", "[", "0", "]"}], ",", "10", ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.462820679162323*^9, 3.4628207168396387`*^9}, 
   3.4628208316145573`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", "4", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.462820687879673*^9, 3.4628207171923847`*^9}, 
   3.462824874138858*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorList", "[", 
  RowBox[{
   RowBox[{"p", "[", "0", "]"}], ",", 
   RowBox[{"Modulus", "\[Rule]", "23"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.462820844128584*^9, 3.4628208557212133`*^9}, {
  3.462820889067767*^9, 3.462820901833024*^9}, {3.4628249211058083`*^9, 
  3.4628249214478283`*^9}, {3.462825277676629*^9, 3.462825278298609*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"9", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"10", "+", "x"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"13", "+", "x"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      SuperscriptBox["x", "2"]}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.4628208563181057`*^9, {3.4628208896058397`*^9, 3.4628209022249517`*^9}, 
   3.4628248823575163`*^9, 3.4628249219553013`*^9, 3.46282527865963*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GoodPrimes", "[", 
  RowBox[{
   RowBox[{"p", "[", "1", "]"}], ",", "x", ",", "30"}], "]"}]], "Input",
 CellChangeTimes->{{3.462820734351078*^9, 3.462820834187477*^9}, {
  3.462824951608548*^9, 3.462824951671055*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "7", ",", "11", ",", "17", ",", "19", ",", "23", ",", "29", ",", 
   "31", ",", "37", ",", "41", ",", "43", ",", "53", ",", "59", ",", "61", 
   ",", "67", ",", "71", ",", "73", ",", "79", ",", "83", ",", "89", ",", 
   "97", ",", "101", ",", "103", ",", "107", ",", "109", ",", "113"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.462820745106081*^9, 3.462820804534034*^9}, 
   3.4628208352505083`*^9, {3.462824933454988*^9, 3.4628249520892572`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorTypes", "[", 
  RowBox[{
   RowBox[{"p", "[", "1", "]"}], ",", "30", ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.462820679162323*^9, 3.4628207168396387`*^9}, {
  3.462820788255508*^9, 3.462820795341111*^9}, {3.4628208372378807`*^9, 
  3.462820838538887*^9}, {3.462824941975535*^9, 3.462824942038541*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.462820687879673*^9, 3.4628207171923847`*^9}, {
   3.462820789039871*^9, 3.462820795919573*^9}, 3.4628208389060593`*^9, {
   3.462824935015315*^9, 3.46282494247923*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FactorList", "[", 
  RowBox[{
   RowBox[{"p", "[", "1", "]"}], ",", 
   RowBox[{"Modulus", "\[Rule]", "73"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.462820844128584*^9, 3.4628208557212133`*^9}, {
  3.462820889067767*^9, 3.462820901833024*^9}, {3.4628209372816687`*^9, 
  3.462820956703259*^9}, {3.462824982480152*^9, 3.462824983947343*^9}, {
  3.462825233342725*^9, 3.46282523394765*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"25", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"10", "+", "x"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"63", "+", "x"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"20", "+", 
      SuperscriptBox["x", "2"]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"33", "+", 
      SuperscriptBox["x", "2"]}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.4628209410877733`*^9, 3.462820957247466*^9}, 
   3.462824984361896*^9, 3.462825234237299*^9}]
}, Open  ]]
},
WindowSize->{1440, 786},
WindowMargins->{{Automatic, 23}, {147, Automatic}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 606, 14, 73, "Input"],
Cell[CellGroupData[{
Cell[1198, 40, 439, 10, 36, "Print"],
Cell[1640, 52, 404, 9, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[2071, 65, 450, 11, 27, "Input"],
Cell[CellGroupData[{
Cell[2546, 80, 120, 2, 27, "Input"],
Cell[2669, 84, 331, 9, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3037, 98, 120, 2, 27, "Input"],
Cell[3160, 102, 416, 12, 33, "Output"]
}, Open  ]],
Cell[3591, 117, 217, 6, 27, "Input"],
Cell[3811, 125, 616, 18, 33, "Input"],
Cell[4430, 145, 846, 25, 52, "Input"],
Cell[CellGroupData[{
Cell[5301, 174, 288, 5, 27, "Input"],
Cell[5592, 181, 525, 14, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6154, 200, 144, 3, 27, "Input"],
Cell[6301, 205, 572, 17, 33, "Output"]
}, Open  ]],
Cell[6888, 225, 131, 2, 27, "Input"],
Cell[7022, 229, 865, 23, 66, "Input"],
Cell[CellGroupData[{
Cell[7912, 256, 127, 2, 27, "Input"],
Cell[8042, 260, 305, 9, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8384, 274, 121, 2, 27, "Input"],
Cell[8508, 278, 284, 8, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8829, 291, 313, 8, 33, "Input"],
Cell[9145, 301, 368, 12, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9550, 318, 313, 8, 33, "Input"],
Cell[9866, 328, 530, 17, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10433, 350, 315, 8, 33, "Input"],
Cell[10751, 360, 870, 27, 47, "Output"]
}, Open  ]],
Cell[11636, 390, 256, 7, 27, "Input"],
Cell[11895, 399, 296, 7, 27, "Input"],
Cell[CellGroupData[{
Cell[12216, 410, 120, 2, 27, "Input"],
Cell[12339, 414, 241, 7, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12617, 426, 118, 2, 27, "Input"],
Cell[12738, 430, 307, 9, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13082, 444, 276, 6, 27, "Input"],
Cell[13361, 452, 450, 13, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13848, 470, 275, 6, 27, "Input"],
Cell[14126, 478, 406, 12, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14569, 495, 194, 4, 27, "Input"],
Cell[14766, 501, 293, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15096, 512, 223, 5, 27, "Input"],
Cell[15322, 519, 535, 15, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15894, 539, 368, 7, 27, "Input"],
Cell[16265, 548, 567, 17, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16869, 570, 241, 5, 27, "Input"],
Cell[17113, 577, 502, 9, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17652, 591, 341, 6, 27, "Input"],
Cell[17996, 599, 1966, 59, 43, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19999, 663, 414, 8, 27, "Input"],
Cell[20416, 673, 629, 20, 33, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

